Scalable Change Retrieval Using Deep 3D Neural Codes

We present a novel scalable framework for image change detection (ICD) from an on-board 3D imagery system. We argue that existing ICD systems are constrained by the time required to align a given query image with individual reference image coordinates. We utilize an invariant coordinate system (ICS) to replace the time-consuming image alignment with an offline pre-processing procedure. Our key contribution is an extension of the traditional image comparison-based ICD tasks to setups of the image retrieval (IR) task. We replace each component of the 3D ICD system, i.e., (1) image modeling, (2) image alignment, and (3) image differencing, with significantly efficient variants from the bag-of-words (BoW) IR paradigm. Further, we train a deep 3D feature extractor in an unsupervised manner using an unsupervised Siamese network and automatically collected training data. We conducted experiments on a challenging cross-season ICD task using a publicly available dataset and thereby validate the efficacy of the proposed approach.

==> dvipdfmx.sh <==
echo AAAAA
echo $1
ls -l $1.dvi
dvipdfmx -p letter -f msembed.map -f dlbase14.map -r 600 $1.dvi


==> graph.sh <==
gnuplot <<EOF
set term png 
set out "a.png"
set xlabel "query season" rotate parallel
set ylabel "reference season" rotate parallel
set zlabel "rank [%]" rotate parallel
sp \
"fr.txt" u (\$2-0.2):(\$3-0.2):4 title "FPFH" w i lt 1 lw 5 lc rgb "red", \
"sr.txt" u (\$2+0.2):(\$3-0.2):4 title "Siamese" w i lt 1 lw 5 lc rgb "blue", \
"fb.txt" u (\$2-0.2):(\$3+0.2):4 title "FPFH-BoW" w i lt 1 lw 5 lc rgb "green", \
"sb.txt" u (\$2+0.2):(\$3+0.2):4 title "Siamese-BoW" w i lt 1 lw 5 lc rgb "violet" 
set term postscript enhanced color
set out "performance.eps"
replot
EOF


==> platex.sh <==
platex lmd19
platex lmd19


